Lecture Notes on Multi-loop Integral Reduction and Applied Algebraic Geometry

These notes are for the author's lectures, "Integral Reduction and Applied Algebraic Geometry Techniques" in the School and Workshop on Amplitudes in Beijing 2016. I introduce the applications of algebraic geometry methods on multi-loop scattering amplitudes, for instance, integrand reduction, residue computation in unitarity analysis and Integration-by-parts reduction. Illustrative examples and exercises are included in these notes.

==> GB_box_dbox.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     21299,        706]
NotebookOptionsPosition[     19614,        643]
NotebookOutlinePosition[     19972,        659]
CellTagsIndexPosition[     19929,        656]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"<<", "MathematicaM2`"}]], "Input",
 CellChangeTimes->{{3.6973469480124207`*^9, 3.6973469743196783`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"MathematicaM2 package, version 0.98, by Yang Zhang\"\>"], \
"Print",
 CellChangeTimes->{3.697346975507992*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Macaulay2 path: \"\>", 
   "\[InvisibleSpace]", "\<\"/Applications/Macaulay2-1.9.2/bin/M2\"\>"}],
  SequenceForm["Macaulay2 path: ", "/Applications/Macaulay2-1.9.2/bin/M2"],
  Editable->False]], "Print",
 CellChangeTimes->{3.697346975522964*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Path of temporary files: \"\>", 
   "\[InvisibleSpace]", "\<\"~/exchange\"\>"}],
  SequenceForm["Path of temporary files: ", "~/exchange"],
  Editable->False]], "Print",
 CellChangeTimes->{3.6973469755351343`*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Gram", "=", 
   RowBox[{"(", GridBox[{
      {"0", 
       RowBox[{"s", "/", "2"}], 
       RowBox[{"t", "/", "2"}], "0"},
      {
       RowBox[{"s", "/", "2"}], "0", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "s"}], "-", "t"}], "2"], "0"},
      {
       FractionBox["t", "2"], 
       FractionBox[
        RowBox[{
         RowBox[{"-", "s"}], "-", "t"}], "2"], "0", "0"},
      {"0", "0", "0", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "t"}], 
         RowBox[{"(", 
          RowBox[{"s", "+", "t"}], ")"}]}], "s"]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"InvGram", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", "Gram", "]"}], "//", "Factor"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P", "[", "1", "]"}], "=", 
   RowBox[{"Gram", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P", "[", "2", "]"}], "=", 
   RowBox[{"Gram", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P", "[", "4", "]"}], "=", 
   RowBox[{"Gram", "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"p", "[", "1", "]"}]}], "-", 
    RowBox[{"p", "[", "2", "]"}], "-", 
    RowBox[{"p", "[", "4", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Omega", "=", 
   RowBox[{"Gram", "[", 
    RowBox[{"[", "4", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"l1", "=", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"l2", "=", 
    RowBox[{"{", 
     RowBox[{"y1", ",", "y2", ",", "y3", ",", "y4"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mp", "[", 
    RowBox[{"l1_", ",", "l2_"}], "]"}], ":=", 
   RowBox[{"l1", ".", "InvGram", ".", "l2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mp2", "[", "l1_", "]"}], ":=", 
   RowBox[{"mp", "[", 
    RowBox[{"l1", ",", "l1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.696074918831252*^9, 3.696075012438003*^9}, {
  3.69607506750779*^9, 3.696075171314659*^9}, {3.696075228294086*^9, 
  3.6960752304564667`*^9}, {3.697122979683276*^9, 3.697122991327725*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Boxprops", "=", 
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"mp2", "[", "l1", "]"}], ",", 
       RowBox[{"mp2", "[", 
        RowBox[{"l1", "-", 
         RowBox[{"P", "[", "1", "]"}]}], "]"}], ",", 
       RowBox[{"mp2", "[", 
        RowBox[{"l1", "-", 
         RowBox[{"P", "[", "1", "]"}], "-", 
         RowBox[{"P", "[", "2", "]"}]}], "]"}], ",", 
       RowBox[{"mp2", "[", 
        RowBox[{"l1", "+", 
         RowBox[{"P", "[", "4", "]"}]}], "]"}]}], "}"}], "]"}], "//", 
    "Factor"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.69712283997742*^9, 3.697122847527738*^9}, {
  3.6971229414404383`*^9, 3.697122941601469*^9}, {3.6971231779913807`*^9, 
  3.697123207396964*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GroebnerBasis", "[", 
  RowBox[{"Boxprops", ",", 
   RowBox[{"{", 
    RowBox[{"x4", ",", "x1", ",", "x2", ",", "x3"}], "}"}], ",", 
   RowBox[{"MonomialOrder", "\[Rule]", "DegreeReverseLexicographic"}], ",", 
   RowBox[{"CoefficientDomain", "\[Rule]", "RationalFunctions"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.697122849322722*^9, 3.697122918751378*^9}, {
  3.697123166081258*^9, 3.697123181065075*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"x3", ",", 
   RowBox[{"s", "-", 
    RowBox[{"2", " ", "x2"}]}], ",", "x1", ",", 
   RowBox[{"t", "-", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["x4", "2"]}], "t"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.697122871263183*^9, {3.697122919447204*^9, 3.6971229441593924`*^9}, {
   3.697123174865093*^9, 3.697123209674057*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"dBoxprops", "=", 
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"mp2", "[", "l1", "]"}], ",", 
       RowBox[{"mp2", "[", 
        RowBox[{"l1", "-", 
         RowBox[{"P", "[", "1", "]"}]}], "]"}], ",", 
       RowBox[{"mp2", "[", 
        RowBox[{"l1", "-", 
         RowBox[{"P", "[", "1", "]"}], "-", 
         RowBox[{"P", "[", "2", "]"}]}], "]"}], ",", 
       RowBox[{"mp2", "[", 
        RowBox[{"l2", "+", 
         RowBox[{"P", "[", "1", "]"}], "+", 
         RowBox[{"P", "[", "2", "]"}]}], "]"}], ",", 
       RowBox[{"mp2", "[", 
        RowBox[{"l2", "+", 
         RowBox[{"P", "[", "4", "]"}]}], "]"}], ",", 
       RowBox[{"mp2", "[", "l2", "]"}], ",", 
       RowBox[{"mp2", "[", 
        RowBox[{"l1", "+", "l2"}], "]"}]}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "}"}], "]"}], "//", "Factor"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.697123099390514*^9, 3.697123157239484*^9}, {
  3.6971232255411167`*^9, 3.697123226567047*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GB", "=", 
  RowBox[{"GroebnerBasis", "[", 
   RowBox[{"dBoxprops", ",", 
    RowBox[{"{", 
     RowBox[{
     "x4", ",", "y4", ",", "x1", ",", "x2", ",", "x3", ",", "y2", ",", "y1", 
      ",", "y3"}], "}"}], ",", 
    RowBox[{"MonomialOrder", "\[Rule]", "DegreeReverseLexicographic"}], ",", 
    RowBox[{"CoefficientDomain", "\[Rule]", "RationalFunctions"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.697123231361226*^9, 3.6971232612452993`*^9}, {
  3.697123329504138*^9, 3.6971233315283213`*^9}, {3.69712349772923*^9, 
  3.697123498788691*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"y3", ",", 
   RowBox[{
    RowBox[{"-", "s"}], "-", 
    RowBox[{"2", " ", "y1"}], "-", 
    RowBox[{"2", " ", "y2"}]}], ",", 
   RowBox[{"s", "-", 
    RowBox[{"2", " ", "x2"}]}], ",", "x1", ",", 
   RowBox[{
    RowBox[{"-", "t"}], "+", 
    RowBox[{"4", " ", "y1"}], "-", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["y1", "2"]}], "t"], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["y4", "2"]}], "t"]}], ",", 
   RowBox[{
    RowBox[{"s", " ", "t"}], "-", 
    RowBox[{"2", " ", "s", " ", "x3"}], "-", 
    RowBox[{"2", " ", "s", " ", "y1"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "8"}], "-", 
       FractionBox[
        RowBox[{"4", " ", "s"}], "t"]}], ")"}], " ", "x3", " ", "y1"}], "+", 
    FractionBox[
     RowBox[{"4", " ", "s", " ", "x4", " ", "y4"}], "t"]}], ",", 
   RowBox[{"t", "-", 
    RowBox[{"4", " ", "x3"}], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["x3", "2"]}], "t"], "-", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["x4", "2"]}], "t"]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "s"}], " ", "t", " ", "x4"}], "+", 
    RowBox[{"4", " ", "s", " ", "x4", " ", "y1"}], "-", 
    FractionBox[
     RowBox[{"4", " ", "s", " ", "x4", " ", 
      SuperscriptBox["y1", "2"]}], "t"], "-", 
    RowBox[{"s", " ", "t", " ", "y4"}], "+", 
    RowBox[{"2", " ", "s", " ", "x3", " ", "y4"}], "+", 
    RowBox[{"2", " ", "s", " ", "y1", " ", "y4"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"8", "+", 
       FractionBox[
        RowBox[{"4", " ", "s"}], "t"]}], ")"}], " ", "x3", " ", "y1", " ", 
     "y4"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "s"}], " ", "t", " ", "x4"}], "+", 
    RowBox[{"2", " ", "s", " ", "x3", " ", "x4"}], "+", 
    RowBox[{"2", " ", "s", " ", "x4", " ", "y1"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"8", "+", 
       FractionBox[
        RowBox[{"4", " ", "s"}], "t"]}], ")"}], " ", "x3", " ", "x4", " ", 
     "y1"}], "-", 
    RowBox[{"s", " ", "t", " ", "y4"}], "+", 
    RowBox[{"4", " ", "s", " ", "x3", " ", "y4"}], "-", 
    FractionBox[
     RowBox[{"4", " ", "s", " ", 
      SuperscriptBox["x3", "2"], " ", "y4"}], "t"]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "s"}], " ", "x3", " ", "y1"}], "+", 
    FractionBox[
     RowBox[{"2", " ", "s", " ", 
      SuperscriptBox["x3", "2"], " ", "y1"}], "t"], "+", 
    FractionBox[
     RowBox[{"2", " ", "s", " ", "x3", " ", 
      SuperscriptBox["y1", "2"]}], "t"], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["x3", "2"], " ", 
      SuperscriptBox["y1", "2"]}], "t"]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["s", "3"], "+", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", "t"}]}], ")"}], " ", "x4"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "10"}], " ", 
        SuperscriptBox["s", "2"]}], "-", 
       FractionBox[
        RowBox[{"6", " ", 
         SuperscriptBox["s", "3"]}], "t"], "-", 
       RowBox[{"4", " ", "s", " ", "t"}]}], ")"}], " ", "x4", " ", "y1"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "s"}], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["s", "3"]}], 
        SuperscriptBox["t", "2"]], "+", 
       FractionBox[
        RowBox[{"24", " ", 
         SuperscriptBox["s", "2"]}], "t"]}], ")"}], " ", "x3", " ", "x4", " ",
      "y1"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "s"}], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["s", "3"]}], 
        SuperscriptBox["t", "2"]], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["s", "2"]}], "t"]}], ")"}], " ", "x4", " ", 
     SuperscriptBox["y1", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"32", "+", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["s", "2"]}], 
        SuperscriptBox["t", "2"]], "+", 
       FractionBox[
        RowBox[{"48", " ", "s"}], "t"]}], ")"}], " ", "x3", " ", "x4", " ", 
     SuperscriptBox["y1", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["s", "3"], "+", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", "t"}]}], ")"}], " ", "y4"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["s", "2"]}], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["s", "3"]}], "t"]}], ")"}], " ", "x3", " ", "y4"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", 
        SuperscriptBox["s", "2"]}], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["s", "3"]}], "t"], "-", 
       RowBox[{"4", " ", "s", " ", "t"}]}], ")"}], " ", "y1", " ", "y4"}]}]}],
   "}"}]], "Output",
 CellChangeTimes->{{3.697123236704504*^9, 3.6971232618899603`*^9}, 
   3.6971233320935583`*^9, 3.697123499358025*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"t", " ", 
   RowBox[{"GB", "[", 
    RowBox[{"[", "10", "]"}], "]"}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.697123341472089*^9, 3.6971233658001738`*^9}, {
  3.6971233969949837`*^9, 3.697123420035923*^9}, {3.6971234660139627`*^9, 
  3.697123468606957*^9}, {3.697123542198427*^9, 3.697123622522838*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "s"}], " ", "t", " ", "x3", " ", "y1"}], "+", 
  RowBox[{"2", " ", "s", " ", 
   SuperscriptBox["x3", "2"], " ", "y1"}], "+", 
  RowBox[{"2", " ", "s", " ", "x3", " ", 
   SuperscriptBox["y1", "2"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["x3", "2"], " ", 
   SuperscriptBox["y1", "2"]}]}]], "Output",
 CellChangeTimes->{{3.697123342353527*^9, 3.697123366216116*^9}, {
  3.697123397770042*^9, 3.6971234209392157`*^9}, {3.6971234666291313`*^9, 
  3.697123469212541*^9}, {3.697123542729727*^9, 3.697123622819368*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GroebnerBasis", "[", 
   RowBox[{
    RowBox[{"GB", "[", 
     RowBox[{"[", 
      RowBox[{"1", ";;", "7"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "x4", ",", "y4", ",", "x1", ",", "x2", ",", "x3", ",", "y2", ",", "y1", 
      ",", "y3"}], "}"}], ",", 
    RowBox[{"MonomialOrder", "\[Rule]", "DegreeReverseLexicographic"}], ",", 
    RowBox[{"CoefficientDomain", "\[Rule]", "RationalFunctions"}]}], "]"}], 
  "\[Equal]", "GB"}]], "Input",
 CellChangeTimes->{{3.69712365384406*^9, 3.697123655426949*^9}, {
  3.6971237042368727`*^9, 3.697123733352971*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.697123655786821*^9, {3.697123717681629*^9, 3.6971237339158916`*^9}}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6973469432380743`*^9, 3.697346944433896*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "z1"}], ")"}], "z2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f2", "=", 
   RowBox[{"(", 
    RowBox[{"1", "+", "z1", "-", 
     RowBox[{"x", " ", "z2"}]}], ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6973475156732388`*^9, 3.697347526080946*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", GridBox[{
      {
       RowBox[{"1", "/", "x"}], 
       RowBox[{
        RowBox[{"-", "z2"}], "/", "x"}]},
      {"0", "1"}
     }], ")"}], ".", 
   RowBox[{"{", 
    RowBox[{"f1", ",", "f2"}], "}"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.697347527804049*^9, 3.697347555674553*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox["z2", "2"], ",", 
   RowBox[{"1", "+", "z1", "-", 
    RowBox[{"x", " ", "z2"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.697347549420677*^9, 3.697347556050786*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"M2GroebnerBasis", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "z1"}], ")"}], "z2"}], ",", 
     RowBox[{"(", 
      RowBox[{"1", "+", "z1", "-", 
       RowBox[{"x", " ", "z2"}]}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z1", ",", "z2"}], "}"}], ",", 
   RowBox[{"MonomialOrder", "\[Rule]", "Lexicographic"}], ",", 
   RowBox[{"GeneratingMatrix", "\[Rule]", "True"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"M2GroebnerBasis", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "z1"}], ")"}], "z2"}], ",", 
     RowBox[{"(", 
      RowBox[{"1", "+", "z1", "-", 
       RowBox[{"x", " ", "z2"}]}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z2", ",", "z1"}], "}"}], ",", 
   RowBox[{"MonomialOrder", "\[Rule]", "Lexicographic"}], ",", 
   RowBox[{"GeneratingMatrix", "\[Rule]", "True"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.69734697891606*^9, 3.697346990845686*^9}, {
  3.6973472063513527`*^9, 3.69734724430453*^9}, {3.6973474678836823`*^9, 
  3.697347485578657*^9}, {3.697347564773028*^9, 3.697347564967408*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["z2", "2"], ",", 
     RowBox[{"1", "+", "z1", "-", 
      RowBox[{"x", " ", "z2"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "x"], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["z2", "x"]}], ",", "1"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.6973472366922913`*^9, 3.697347245139099*^9}, {
   3.697347480952873*^9, 3.697347486281801*^9}, 3.6973475657949266`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "z1"}], "+", 
      SuperscriptBox["z1", "2"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "x"]}], "-", 
      FractionBox["z1", "x"], "+", "z2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "+", "z1"}], ",", 
       RowBox[{"-", 
        FractionBox["1", "x"]}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6973472366922913`*^9, 3.697347245139099*^9}, {
   3.697347480952873*^9, 3.697347486281801*^9}, 3.697347566122758*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", GridBox[{
      {"x", 
       RowBox[{"1", "+", "z1"}]},
      {"0", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "x"}]}
     }], ")"}], ".", 
   RowBox[{"{", 
    RowBox[{"f1", ",", "f2"}], "}"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.69734758659332*^9, 3.6973476025927477`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "z1"}], ")"}], "2"], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"1", "+", "z1", "-", 
      RowBox[{"x", " ", "z2"}]}], "x"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6973475989095583`*^9, 3.697347603530587*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Residue", "[", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "z2"}], ")"}], 
     RowBox[{"z2", "^", "2"}]}]], ",", 
   RowBox[{"{", 
    RowBox[{"z2", ",", "0"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.697347673015191*^9, 3.697347685273909*^9}, {
  3.697347926851272*^9, 3.697347930353653*^9}}],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Output",
 CellChangeTimes->{3.697347931062572*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MultiResidue", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{"1", "+", "z2"}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"f1", ",", "f2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z1", ",", "z2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6973480521268663`*^9, 3.697348088488536*^9}}],

Cell[BoxData[
 FractionBox["1", "x"]], "Output",
 CellChangeTimes->{3.6973480909800367`*^9}]
}, Open  ]]
},
WindowSize->{808, 613},
WindowMargins->{{12, Automatic}, {Automatic, 24}},
FrontEndVersion->"10.4 for Mac OS X x86 (32-bit, 64-bit Kernel) (February 26, \
2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 128, 2, 62, "Input"],
Cell[CellGroupData[{
Cell[733, 28, 128, 2, 22, "Print"],
Cell[864, 32, 294, 6, 22, "Print"],
Cell[1161, 40, 262, 6, 22, "Print"]
}, Open  ]]
}, Open  ]],
Cell[1450, 50, 2504, 81, 321, "Input"],
Cell[3957, 133, 763, 21, 28, "Input"],
Cell[CellGroupData[{
Cell[4745, 158, 436, 9, 46, "Input"],
Cell[5184, 169, 390, 11, 49, "Output"]
}, Open  ]],
Cell[5589, 183, 1117, 29, 148, "Input"],
Cell[CellGroupData[{
Cell[6731, 216, 576, 13, 46, "Input"],
Cell[7310, 231, 5175, 163, 303, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12522, 399, 350, 7, 28, "Input"],
Cell[12875, 408, 573, 13, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13485, 426, 608, 15, 63, "Input"],
Cell[14096, 443, 124, 2, 28, "Output"]
}, Open  ]],
Cell[14235, 448, 94, 1, 28, "Input"],
Cell[14332, 451, 369, 12, 46, "Input"],
Cell[CellGroupData[{
Cell[14726, 467, 351, 12, 47, "Input"],
Cell[15080, 481, 226, 6, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15343, 492, 1186, 32, 80, "Input"],
Cell[16532, 526, 592, 19, 47, "Output"],
Cell[17127, 547, 700, 22, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17864, 574, 352, 12, 47, "Input"],
Cell[18219, 588, 325, 10, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18581, 603, 371, 11, 51, "Input"],
Cell[18955, 616, 87, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19079, 623, 424, 13, 28, "Input"],
Cell[19506, 638, 92, 2, 81, "Output"]
}, Open  ]]
}
]
*)


